Lensing by a singular isothermal sphere and a black hole

Most galaxies host central supermassive black holes. As two galaxies merge, the black holes also merge. The final single black hole may suffer a kick due to asymmetric gravitational radiation and may not be at the centre of the galaxy; off-centre black holes may also be produced by other means such as sustained acceleration due to asymmetric jet power. We model the main galaxy as a singular isothermal sphere and the black hole as an off-centre point lens, and study the critical curves and caustics using complex notation. We identify the critical parameters that govern the transitions in the topology of critical curves, caustics and pseudo-caustics, and find the number of images can be two, three, four and five. We show examples of image configurations, including cases where three highly de-magnified images are found close to the centre. The perturbation on the image magnification due to the black hole scales linearly with its mass in the off-centre case, and quadratically when the black hole is at the centre. Such images are difficult to observe unless high-contrast and high-resolution imaging facilities (e.g., the Square Kilometer Array in the radio) become available.

==> critical.c <==
/*
 * find all the images for a singular isothermal ellipsoidal density
 * distribution 
 */

#include <stdio.h>
#include <math.h>
#include <stdlib.h>
#include <assert.h>
#include <gsl/gsl_vector.h>
#include <gsl/gsl_multiroots.h>
#define  MIN(a,b)       (((a) <= (b)) ? (a) : (b))

double fsub;			/* substructure fraction */
double xs, ys;			/* source position */

int nlenses;			/* number of point lenses */
double *xl, *yl;		/* point lens positions */
double ml;			/* lens mass in units of the total physical
				 * mass within the Einstein radius
				 */
double rmax;			/* maximum radius to distribute lens */

int nimages;
int nimagesMax;			/* maximum number of images */
double *xi, *yi;		/* image positions x & y */
double *mui;			/* image magnification */
double *abs_mui;			/* absoluteimage magnification */
double muTotal;			/* total magnification */
double phixx, phixy, phiyy;


long idum = -5;

void setupUniformLens(), setupSISLens(), printLens(), readLens();
void gslFindImage(), printImages();
void findImages();

double ran1(long *idum), poidev(double xm, long *idum);
void Qsort(double a[], double b[], double c[], double d[], int left, int right);

int main()
{
  int i;
  FILE *fp;
  float distMin;

  rmax = 2.0;
  fsub = 0.01; ml=1.0e-3;  
  xs = 0.2; ys = 0.0;

  fp = fopen("stat.dat", "w");
  for (i=0; i<100; i++) {
    nimages = 0; muTotal = 0.0;

 /*    setupUniformLens(); */ 
    setupSISLens(); printLens();

#ifdef READ_LENS
    readLens(); printLens();
#endif
    findImages(); Qsort(abs_mui, mui, xi, yi, 0, nimages-1); printImages();

    distMin = MIN(sqrt(pow(xi[nimages-3]-xi[nimages-1], 2) +
		       pow(yi[nimages-3]-yi[nimages-1], 2)),
		  sqrt(pow(xi[nimages-3]-xi[nimages-2], 2) +
		       pow(yi[nimages-3]-yi[nimages-2], 2) )); 

    fprintf(fp, "%d %e %e %e %e %e\n", i,
	    mui[nimages-2], mui[nimages-1], phixy, phixy, muTotal);
/*
    fprintf(fp, "%d %e %e %e %f %f %f %f %f %f %f %f %f %f\n", i, 
	    mui[nimages-3], mui[nimages-2], mui[nimages-1],
	    xi[nimages-4], yi[nimages-4],
	    xi[nimages-3], yi[nimages-3],
	    xi[nimages-2], yi[nimages-2],
	    xi[nimages-1], yi[nimages-1], distMin, muTotal);
*/

#ifdef DEBUG
    if (fabs(mui[nimages-3]/mui[nimages-1]) > 0.1) exit(3);
    if (mui[nimages-1] < 0.0) exit(3);
#endif
  }
  fclose(fp);

  return(0);
}

/* set up point lenses that follow the a uniform
 * distribution within a radius of rmax * critical_radius.
 * all the point lenses have mass ml, and the substructure mass is
 * given by fsub. rmax, ml & fsub are passed as global variables
 */
void setupUniformLens()
{
  int i;
  double r, theta;		/* polar coordinates */
  double average;
  double mtotalSIS;		/* total mass of SIS outer to rmax */
  double mtotalSub;		/* total substructure mass outer to rmax */

  /* the mass within the Einstein radius is normalised to unity. And
   * for SIS, the mass increases as radius.
   */
  mtotalSIS = rmax;
  mtotalSub = fsub * mtotalSIS; 

  average = mtotalSub/ml;
  nlenses = poidev(average, &idum);

  printf("average, nlenses = %f %d\n", average, nlenses);

  xl = (double *) malloc(nlenses * sizeof(double));
  yl = (double *) malloc(nlenses * sizeof(double));

  for (i=0; i<nlenses; i++) {
    r = rmax * sqrt(ran1(&idum));
    theta = 2.0*M_PI * ran1(&idum);

    xl[i] = r*cos(theta);
    yl[i] = r*sin(theta);
  }
}

/* set up point lenses that follow the singular isothermal sphere 
 * distribution within a radius of rmax * critical_radius.
 * all the point lenses have mass ml, and the substructure mass is
 * given by fsub. rmax, ml & fsub are passed as global variables
 */
void setupSISLens()
{
  int i;
  double r, theta;		/* polar coordinates */
  double average;		/* average number of lenses */
  double mtotalSIS;		/* total mass of SIS outer to rmax */
  double mtotalSub;		/* total substructure mass outer to rmax */

  /* the mass within the Einstein radius is normalised to unity. And
   * for SIS, the mass increases as radius.
   */
  mtotalSIS = rmax;
  mtotalSub = fsub * mtotalSIS; 

/* #define PM */

#ifdef PM
  nlenses = 1;

  fsub = 0.0;
  xl = (double *) malloc(nlenses * sizeof(double));
  yl = (double *) malloc(nlenses * sizeof(double));
  xl[0] = 1+xs-0.05; yl[0] = 0.0;
#else

  average = mtotalSub/ml;
  nlenses = poidev(average, &idum);

  printf("average, nlenses = %f %d\n", average, nlenses);

  xl = (double *) malloc(nlenses * sizeof(double));
  yl = (double *) malloc(nlenses * sizeof(double));

  for (i=0; i<nlenses; i++) {
    r = rmax * ran1(&idum);	/* cumulative mass ~ radius */
    theta = 2.0*M_PI * ran1(&idum);

    xl[i] = r*cos(theta);
    yl[i] = r*sin(theta);
  }
#endif
}

/* find all images */
double phix, phiy, mu;
void lensEquation(double x, double y);

#define EPS 1.0e-7

void findImages()
{
  size_t i; 
  size_t j;
  double r, theta;
  double xi0, yi0;
  int nimages0=0;

  nimagesMax = 3*nlenses+1;

  xi  = (double *) malloc(nimagesMax * sizeof(double));
  yi  = (double *) malloc(nimagesMax * sizeof(double));
  mui = (double *) malloc(nimagesMax * sizeof(double));
  abs_mui = (double *) malloc(nimagesMax * sizeof(double));

  /* search for the main positive parity image */
  xi0= xs/sqrt(xs*xs+ys*ys) * (1.0+sqrt(xs*xs+ys*ys));
  yi0= ys/sqrt(xs*xs+ys*ys) * (1.0+sqrt(xs*xs+ys*ys));

  gslFindImage(xi0, yi0);
  printf("GSL:initial + primary image: %f %f %d\n", xi0, yi0, nimages);

  /* search for the main negative parity image */
  xi0= xs/sqrt(xs*xs+ys*ys) * (-1.0+sqrt(xs*xs+ys*ys));
  yi0= ys/sqrt(xs*xs+ys*ys) * (-1.0+sqrt(xs*xs+ys*ys));

  gslFindImage(xi0, yi0);
  printf("GSL:initial + primary image: %f %f %d\n", xi0, yi0, nimages);

  for (i=0; i<nimages; i++) {
    printf("primary image: %f %f %f\n", xi[i], yi[i], mui[i]);
  }

  nimages0 = nimages;

  /* search for images close to the point lenses, we use 10 random
   * positions close to the lens to find the image 
   */
  for (j=0; j<10; j++) {
    for (i=0; i<nlenses; i++) {
      xi0 = xl[i]+ml*(2.0*ran1(&idum)-1.0);
      yi0 = yl[i]+ml*(2.0*ran1(&idum)-1.0);
      
      gslFindImage(xi0, yi0);
    }
  }
  printf("point lens images found: %d\n", nimages-nimages0);
  nimages0 = nimages;
  
  /* search for images on a grid */
  for (i=0; i<1000; i++) {
    r =  rmax * ran1(&idum);
    theta = 2.0*M_PI * ran1(&idum);

    gslFindImage(r*cos(theta), r*sin(theta));
  }
  printf("grid search images found: %d maxImage=%d\n",
	 nimages-nimages0, nimagesMax);
}

/* is a found image is new? If yes, returns 1; if not, returns 0 */
static int isNewImage(double ximage, double yimage)
{
  int i;
  double distance;

  for (i=0; i<nimages; i++) {
    distance = fabs(  (xi[i]-ximage)*(xi[i]-ximage) +
		      (yi[i]-yimage)*(yi[i]-yimage));

    if (distance < 2.0*EPS) {	/* image has already been found */
      return(0);
    }
  }

  return(1);
}

/* obtain relative quantities in the lens equation at position (x, y)
 * phi_x, phi_y, phi_xx, phi_xy, phi_yy and the Jacobian;
 * all the above are passed through a global array, and are used in
 * image finding routines
 */
void lensEquation(double x, double y)
{
  int i;
  double r, r2;
  double dx, dy, ri2;

  r2 = x*x+y*y;  r = sqrt(r2);

  /* the factor of 1-fsub is because we distribute fsub fraction of
   * mass in point lenses, so we must reduce the smooth component mass
   * accordingly 
   */
  phix = x-x/r * (1.0-fsub);
  phiy = y-y/r * (1.0-fsub);

  phixx = 1.0-1.0/r*(1.0-x*x/r2) * (1.0-fsub);
  phixy = 0.0-(-x*y/(r2*r)) * (1.0-fsub);
  phiyy = 1.0-1.0/r*(1.0-y*y/r2) * (1.0-fsub);

  for (i=0; i<nlenses; i++) {
    dx = x-xl[i]; dy = y-yl[i];
    ri2 = dx*dx + dy*dy;

    phix -= ml * dx/ri2;
    phiy -= ml * dy/ri2;

    phixx -= ml/ri2 * ( 1.0 - 2.0*dx*dx/ri2);
    phiyy -= ml/ri2 * ( 1.0 - 2.0*dy*dy/ri2);
    phixy -= (-ml/ri2 * 2.0*dx*dy/ri2);
  }

#ifdef PRINT_JACOBI
  printf("%f %f\n", 1+ml/pow(x-xl[0], 2), phixx);
  printf("%f %f\n", 1-ml/pow(x-xl[0], 2)-1/x, phiyy);
  printf("%f %f\n", 0.0, phixy);
  exit(5);
#endif
  mu = 1.0/(phixx*phiyy - phixy*phixy);
}


/* print image positions */
void printImages()
{
  int i;
  FILE *fp;

  fprintf(stderr, "number of images: %d\n", nimages);
  fp = fopen("image.dat", "w");
  for (i=0; i<nimages; i++) {
    fprintf(fp, "%d %f %f %e\n", i, xi[i], yi[i], mui[i]);
  }
  fclose(fp);

  for (i=nimages-3; i<nimages; i++) { 
    fprintf(stderr, "%d %f %f %e\n", i, xi[i], yi[i], mui[i]);
  }
}


/* print point lens positions */
void printLens()
{
  int i;
  FILE *fp;

  fprintf(stderr, "number of lenses: %d\n", nlenses);
  fp = fopen("lens.dat", "w");
  fprintf(fp, "%d\n", nlenses);
  for (i=0; i<nlenses; i++) {
    fprintf(fp, "%f %f\n", xl[i], yl[i]);
  }
  fclose(fp);
}

/* print point lens positions */
void readLens()
{
  int i;
  FILE *fp;

  fp = fopen("lens.dat", "r");

  fscanf(fp, "%d", &nlenses);
  fprintf(stderr, "number of lenses: %d\n", nlenses);

  xl = (double *) malloc(nlenses * sizeof(double));
  yl = (double *) malloc(nlenses * sizeof(double));

  fsub = 0.01;			/* sub */
  ml = 1.0e-4;			/* lens mass */

  for (i=0; i<nlenses; i++) {
    fscanf(fp, "%lf %lf", &xl[i], &yl[i]);
  }
  fclose(fp);
}


int print_state (size_t iter, gsl_multiroot_fsolver * s)
{
  printf ("iter = %3u x = % .3f % .3f "
          "f(x) = % .3e % .3e\n",
          iter,
          gsl_vector_get (s->x, 0), 
          gsl_vector_get (s->x, 1),
          gsl_vector_get (s->f, 0), 
          gsl_vector_get (s->f, 1));

  return(0);
}

struct rparams {double a; double b;};

int func(const gsl_vector * x, 
	 void *params, 
	 gsl_vector * f)
{
  double a = ((struct rparams *) params)->a;
  double b = ((struct rparams *) params)->b;

  const double xi = gsl_vector_get (x, 0);
  const double yi = gsl_vector_get (x, 1);

  lensEquation(xi, yi);

  gsl_vector_set (f, 0, xs-phix);
  gsl_vector_set (f, 1, ys-phiy);

  return GSL_SUCCESS;
}


/* find the image position using GNU science library routines */
void gslFindImage(double xi0, double yi0)
{
  const gsl_multiroot_fsolver_type *T;
  gsl_multiroot_fsolver *s;

  int status;
  size_t i, iter = 0;

  const size_t n = 2;
  struct rparams p = {1.0, 100.0};

  double ximage, yimage;

  gsl_multiroot_function f = {&func, n, &p};

  gsl_vector *x = gsl_vector_alloc (n);

  /* initial guess image position */
  gsl_vector_set (x, 0, xi0);
  gsl_vector_set (x, 1, yi0);

  T = gsl_multiroot_fsolver_hybrids;
  s = gsl_multiroot_fsolver_alloc (T, 2);

  gsl_multiroot_fsolver_set (s, &f, x);

  /*   print_state (iter, s); */

  do {
    iter++;
    status = gsl_multiroot_fsolver_iterate (s);
    
    /*     print_state (iter, s);*/
    
    if (status)   /* check if solver is stuck */
      break;
    
    status = 
      gsl_multiroot_test_residual (s->f, 1e-8);
  }
  while (status == GSL_CONTINUE && iter < 1000);

  if (status == GSL_SUCCESS) {
    ximage = gsl_vector_get (s->x, 0);
    yimage = gsl_vector_get (s->x, 1);

    if (isNewImage(ximage, yimage)) {

	xi[nimages] = ximage; yi[nimages] = yimage; mui[nimages] = mu;
	abs_mui[nimages] = fabs(mui[nimages]);
	muTotal += abs_mui[nimages];

	nimages++;

	/* image number should be at least 2 && <= nimagesMax) */
	assert(nimages <= nimagesMax || nimages <= 3);
    }
  }

  gsl_multiroot_fsolver_free (s);
  gsl_vector_free (x);
}

